Static Information Flow Control Made Simpler

Static information flow control (IFC) systems provide the ability to restrict data flows within a program, enabling vulnerable functionality or confidential data to be statically isolated from unsecured data or program logic. Despite the wide applicability of IFC as a mechanism for guaranteeing confidentiality and integrity -- the fundamental properties on which computer security relies -- existing IFC systems have seen little use, requiring users to reason about complicated mechanisms such as lattices of security labels and dual notions of confidentiality and integrity within these lattices. We propose a system that diverges significantly from previous work on information flow control, opting to reason directly about the data that programmers already work with. In doing so, we naturally and seamlessly combine the clasically separate notions of confidentiality and integrity into one unified framework, further simplifying reasoning. We motivate and showcase our work through two case studies on TLS private key management: one for Rocket, a popular Rust web framework, and another for Conduit, a server implementation for the Matrix messaging service written in Rust.

==> caseStudyConduit1.rs <==
...

flow keypair_bytes ->! fn io!();
flow keypair_bytes ->! *;

let mut parts = keypair_bytes.splitn(2, |&b| b == 0xff)
    with flow keypair_bytes -> parts;

let keypair = utils::string_from_bytes(...).map_err(...).and_then(...)
    .and_then(|(version, key)| {
        ruma::signatures::Ed25519KeyPair::from_der(key, version)
            .map_err(|_|
                Error::bad_database("Private or public keys are invalid."))
    })
    with flow keypair_bytes -> keypair;

let keypair = allow keypair;

...


==> caseStudyConduit2.rs <==
...

flow db.globals.keypair() ->! fn io!();
flow db.globals.keypair() ->! *;

...

let mut signed_event = utils::to_canonical_object(&body.event)
    .map_err(|_| Error::BadRequest(ErrorKind::InvalidParam,
            "Invite event is invalid."))?;

ruma::signatures::hash_and_sign_event(db.globals.server_name().as_str(),
    allow db.globals.keypair(), &mut signed_event, &body.room_version)
    .map_err(|_| Error::BadRequest(ErrorKind::InvalidParam,
            "Failed to sign event."))?;

...


==> caseStudyRocket.rs <==
flow self.config.tls.key ->! fn io!();
flow self.config.tls.key ->! *;

...

let mut listener: Either<TcpListener, TlsListener> =
    Left(TcpListener::bind(addr).await.map_err(ErrorKind::Bind)?);

if self.config.tls_enabled() {
    if let Some(ref config) = self.config.tls
        with flow self.config.tls.key -> config {

        let conf = config.to_native_config().map_err(ErrorKind::Io)?
            with flow self.config.tls.key -> conf;

        flow self.config.tls.key -> listener;

        listener =
            Right(TlsListener::bind(addr, conf).await.map_err(ErrorKind::Bind)?);
    }
}

listener = allow listener;

...


==> generate_case_studies.sh <==
#!/bin/sh

pygmentize -O linenos -f latex caseStudyRocket.rs > caseStudyRocket.tex
pygmentize -O linenos -f latex caseStudyConduit1.rs > caseStudyConduit1.tex
pygmentize -O linenos -f latex caseStudyConduit2.rs > caseStudyConduit2.tex

sed -i \
    -e 's/{n}{flow}/{k}{flow}/g' \
    -e 's/{n}{with}/{k}{with}/g' \
    -e 's/{n}{allow}/{k}{allow}/g' \
    -e 's/\\PYZhy{}\\PYZgt{} \\PY{n+nc}{\([a-z][a-z]*\)}/\\PYZhy{}\\PYZgt{} \\PY{n}{\1}/g' \
    {caseStudyRocket.tex,caseStudyConduit1.tex,caseStudyConduit2.tex}

